A filter-dependent granular temperature model from large-scale CFD-DEM data

The computational study of strongly-coupled, gas-solid flows at scales relevant to most environmental and engineering applications requires the use of `coarse-grained' methodologies such as the two-fluid model, particle-in-cell approach or the multiphase Reynolds Averaged Navier-Stokes equations. While these strategies enable computations at desirable length- and time-scales, they rely heavily on models to capture important flow physics that occur at scales smaller than the mesh. To date, the models that do exist are based on a limited set of flow conditions, such as very dilute particle phase. To this end, we leverage the most large-scale repository of CFD-DEM data to date to develop a filter-size dependent model for granular temperature -- a key quantity for accurately predicting gas-solid flows. This filter-size dependence then translates directly to grid-size dependence in the context of coarse-grained approaches. In addition, we leverage the CFD-DEM dataset to propose an improved model for the mean variance in particle volume fraction, a quantity that characterizes the degree of clustering in the flow.

==> RethetvsRep_planeslice.m <==
%whichone=input('Please enter the filter width: ');

msize=150;
f=figure;
hold on;
% Grab the extremes, for scaling
maxArch=max(Ar);
minArch=min(Ar);

% Set the two "ends" of the spectrum from black to light pink
minColor = [0, 0, 0];
maxColor = [255, 192, 203]/255.0;

% Normalize the Archimedes numbers based on the extremes
ArNorm=(((Ar-minArch)/maxArch));

% Scale based on the extremes
archColors=((1.0-ArNorm).*(maxColor-minColor));



% Calculate all the Reynolds numbers 
reynP=(rho_g*(1-phi).*SlipTilde*dp)/mu_g;
reynTheta=(rho_g*sqrt(ThetaTilde)*dp)/mu_g;

aCoeffs=zeros(18,1);
bCoeffs=zeros(18,1);
rsquareds=zeros(18,1);

i=5;
scatter(reynP(:,i),reynTheta(:,i),msize,archColors,"filled");

%legend off;
axis xy;
xlim([0.0 8]);
ylim([0.0 0.9]);
NumXTicks = 9;
Lx = get(gca,'XLim');
set(gca,'XTick',linspace(Lx(1),Lx(2),NumXTicks));
xtickformat('%1d');

NumYTicks =10;
Ly = get(gca,'YLim');
set(gca,'YTick',linspace(Ly(1),Ly(2),NumYTicks));
ytickformat('%0.1f');

ax=gca;
ax.XAxis.Exponent = 0;
ax.YAxis.Exponent = 0;
xlabel('Re$_{p}$','interpreter','latex');
ylabel('Re$_{\Theta}$','interpreter','latex');
set(gca,'TickLabelInterpreter','latex');
set(gca,'FontSize',textSize*2/3);

xvals1=.01:.01:8;
thicc=5;
yvalsTang=2.108/sqrt(1000)*xvals1.^0.85;
yvalsUs=aCoeffsCropped(5)*xvals1.^bCoeffsCropped(5);
yvalsNETL=8.095/sqrt(1000)*xvals1.^0.73;
linecolor=[1 1 1]*0;
linecolorslice=[0 0 .5];
plot(xvals1,yvalsTang,'--','Color',linecolor,'LineWidth',thicc);
%plot(xvals1,yvalsNETL,'-','Color',linecolor,'LineWidth',thicc);
plot(xvals1,yvalsUs,'-','Color',linecolorslice,'LineWidth',thicc);
legend('CFD-DEM Data','Tang et. al. (2016)','Planar Slice fit for $\delta/d_{p}=8$','interpreter','latex',Location='southeast');

f.Position = [100 100 1200 1200];


hold off


==> RethetvsRep_planeslice2.m <==
%whichone=input('Please enter the filter width: ');

msize=150;
f=figure;
hold on;
% Grab the extremes, for scaling
maxArch=max(Ar);
minArch=min(Ar);

% Set the two "ends" of the spectrum from black to light pink
minColor = [0, 0, 0];
maxColor = [255, 192, 203]/255.0;

% Normalize the Archimedes numbers based on the extremes
ArNorm=(((Ar-minArch)/maxArch));

% Scale based on the extremes
archColors=((1.0-ArNorm).*(maxColor-minColor));



% Calculate all the Reynolds numbers 
reynP=(rho_g*(1-phi).*SlipTilde*dp)/mu_g;
reynTheta=(rho_g*sqrt(ThetaTilde)*dp)/mu_g;

aCoeffs=zeros(18,1);
bCoeffs=zeros(18,1);
rsquareds=zeros(18,1);

i=12;
scatter(reynP(:,i),reynTheta(:,i),msize,archColors,"filled");

%legend off;
axis xy;
xlim([0.0 8]);
ylim([0.0 2.4]);
NumXTicks = 9;
Lx = get(gca,'XLim');
set(gca,'XTick',linspace(Lx(1),Lx(2),NumXTicks));
xtickformat('%1d');

NumYTicks =10;
Ly = get(gca,'YLim');
set(gca,'YTick',linspace(Ly(1),Ly(2),NumYTicks));
ytickformat('%0.1f');

ax=gca;
ax.XAxis.Exponent = 0;
ax.YAxis.Exponent = 0;
xlabel('Re$_{p}$','interpreter','latex');
ylabel('Re$_{\Theta}\sqrt{\rho^{\star}}$','interpreter','latex');
set(gca,'TickLabelInterpreter','latex');
set(gca,'FontSize',textSize*2/3);

xvals1=.01:.01:8;
thicc=5;
yvalsTang=2.108/sqrt(1000)*xvals1.^0.85;
yvalsUs=aCoeffsCropped(i)*xvals1.^bCoeffsCropped(i);
yvalsNETL=8.095/sqrt(1000)*xvals1.^0.73;
linecolor=[1 1 1]*0;
linecolorslice=[0 0.5 0];
%plot(xvals1,yvalsTang,'--','Color',linecolor,'LineWidth',thicc);
%plot(xvals1,yvalsNETL,'-','Color',linecolor,'LineWidth',thicc);
plot(xvals1,yvalsUs,'-','Color',linecolorslice,'LineWidth',thicc);
legend('CFD-DEM Data','Planar Slice fit for $\delta/d_{p}=96$','interpreter','latex',Location='southeast');

f.Position = [100 100 1200 1200];


hold off

